RABBiT: Rapidly adaptive BOLD foundation model via brain-tuning for accurate zero-shot and few-shot prediction of speech-elicited responses in the brain

Language understanding in the brain is context-dependent, varying across experimental stimuli and individuals, which makes it difficult to build computational models that generalize across both. This calls for a foundation model of language-evoked brain activity that can capture shared structure while adapting efficiently to new participants and inputs. We introduce RABBiT (Rapidly Adaptive BOLD foundation model via BraIn-Tuning), a compact audio-to-fMRI encoder designed for accurate zero- and few-shot prediction. A comprehensive evaluation on 324 participants across multiple unseen fMRI datasets shows that RABBiT enables accurate zero-shot prediction of fMRI responses to natural speech across auditory and language-selective regions, surpassing the SOTA foundation model for fMRI and predictions based on group averages. With as little as 10 minutes of participant-specific data, RABBiT further improves performance via parameter-efficient tuning, substantially outperforming per-participant linear models. RABBiT's performance is driven by two key innovations: (1) learned region-specific attention, and (2) a decomposition of brain responses into shared and subject-specific components, combined with a brain-tuned speech backbone. In addition to supporting strong predictive accuracy, the structured, region-specific representations that RABBiT learns enable interpretability. By eliminating the need for extensive per-participant data and model fitting, RABBiT enables scalable population-level analyses of language in the human brain. We make the code available at https://github.com/bridge-ai-neuro/rabbit.

==> figs/fig2_app/per_roi_paper/build.py <==
"""Build paper-ready per-ROI figures.

For each calib size in {200, 400, 800, 1200, 1600}:
  per_roi_top_C{c}.pdf            — top-8 ROIs (paper main figure)
  per_roi_all_C{c}.pdf            — all ROIs (appendix)
  per_roi_top_C{c}_no_legend.pdf  — same plot, no legend / caption
  per_roi_all_C{c}_no_legend.pdf  — same plot, no legend / caption

Use legend_per_roi.pdf as the standalone overlay.
"""
import subprocess
from pathlib import Path

OUT_DIR = Path(__file__).parent
SRC = Path('/BRAIN/BBT/work/PEBT/src')
ROOT = Path('/BRAIN/BBT/work/PEBT/outputs/train_logs_friends_fs6/narratives_fewshot')

CSV = OUT_DIR / 'w2v_paper_roi_deltas.csv'
CALIBS = (200, 400, 800, 1200, 1600)

subprocess.run([
    'python', SRC / 'report_roi_improvements.py',
    '--output_root',
        ROOT / 'cv_friends_w2v_saturation',
        ROOT / 'cv_friends_w2v_devexp_saturation',
        ROOT / 'cv_friends_pretrained_ridge_w2v',
    '--calibs', *map(str, CALIBS),
    '--conds', 'cdev', 'cshared', 'ridge', 'ridge_pretrained',
    '--label', 'w2v 21styear (paper)',
    '--save_csv', CSV,
], check=True)

for c in CALIBS:
    common = [
        '--csv', str(CSV), '--calib', str(c),
        '--roi_filter', 'language_auditory',
        '--sort_metric', 'mean',
        '--sort_by', 'cdev',
        '--conds', 'ridge_pretrained', 'ridge', 'cdev',
    ]
    for tag, extra in [
        ('top',     ['--top_n', '8']),
        ('all',     []),
    ]:
        # With legend.
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}.pdf',
        ], check=True)
        # No legend (for paper overlay).
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--no_legend',
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}_no_legend.pdf',
        ], check=True)


==> figs/fig2_app/per_roi_paper_slumlord/build.py <==
"""Paper-ready per-ROI delta figures for **slumlordreach**.

Renders both with-legend and no-legend variants for each calib.
"""
import subprocess
from pathlib import Path

OUT_DIR = Path(__file__).parent
SRC = Path('/BRAIN/BBT/work/PEBT/src')
ROOT = Path('/BRAIN/BBT/work/PEBT/outputs/train_logs_friends_fs6/narratives_fewshot')

CSV = OUT_DIR / 'w2v_paper_roi_deltas_slumlord.csv'
CALIBS = (100, 200, 400, 600)

subprocess.run([
    'python', SRC / 'report_roi_improvements.py',
    '--output_root',
        ROOT / 'cv_friends_w2v_slumlord_saturation',
        ROOT / 'cv_friends_w2v_slumlord_devexp',
        ROOT / 'cv_friends_pretrained_ridge_w2v_slumlordreach',
    '--calibs', *map(str, CALIBS),
    '--conds', 'cdev', 'cshared', 'ridge', 'ridge_pretrained',
    '--label', 'w2v slumlord (paper)',
    '--save_csv', CSV,
], check=True)

for c in CALIBS:
    common = [
        '--csv', str(CSV), '--calib', str(c),
        '--roi_filter', 'language_auditory',
        '--sort_metric', 'mean',
        '--sort_by', 'cdev',
        '--conds', 'ridge_pretrained', 'ridge', 'cdev',
        '--n_subj', '18',
    ]
    for tag, extra in [
        ('top', ['--top_n', '8']),
        ('all', []),
    ]:
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}_slumlord.pdf',
        ], check=True)
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--no_legend',
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}_slumlord_no_legend.pdf',
        ], check=True)


==> figs/fig2_app/per_roi_paper_slumlordv2/build.py <==
"""Paper-ready per-ROI delta figures for **slumlordreach**.

Renders both with-legend and no-legend variants for each calib.
"""
import subprocess
from pathlib import Path

OUT_DIR = Path(__file__).parent
SRC = Path('/BRAIN/BBT/work/PEBT/src')
ROOT = Path('/BRAIN/BBT/work/PEBT/outputs/train_logs_friends_fs6/narratives_fewshot')

CSV = OUT_DIR / 'w2v_paper_roi_deltas_slumlord.csv'
CALIBS = (100, 200, 400, 600)

subprocess.run([
    'python', SRC / 'report_roi_improvements.py',
    '--output_root',
        ROOT / 'cv_friends_w2v_slumlord_saturation',
        ROOT / 'cv_friends_w2v_slumlord_devexp',
        ROOT / 'cv_friends_pretrained_ridge_w2v_slumlordreach',
    '--calibs', *map(str, CALIBS),
    '--conds', 'cdev', 'cshared', 'ridge', 'ridge_pretrained',
    '--label', 'w2v slumlord (paper)',
    '--save_csv', CSV,
], check=True)

for c in CALIBS:
    common = [
        '--csv', str(CSV), '--calib', str(c),
        '--roi_filter', 'language_auditory',
        '--sort_metric', 'mean',
        '--sort_by', 'cdev',
        '--conds', 'ridge_pretrained', 'ridge', 'cdev',
        '--n_subj', '18',
    ]
    for tag, extra in [
        ('top', ['--top_n', '8']),
        ('all', []),
    ]:
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}_slumlord.pdf',
        ], check=True)
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--no_legend',
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}_slumlord_no_legend.pdf',
        ], check=True)


==> figs/fig2_app/per_roi_paper_slumlordv2/build_with_direct.py <==
"""Slumlord per-ROI delta figures — 4-bar variant with direct, matching
the sorted saturation plot's bar order.

Top → bottom in each ROI row: Pretrained-bb ridge, Brain-tuned ridge,
Direct fine-tune, Our Few-shot (cdev). plot_per_roi_paper.py inverts the
y-axis, so we pass --conds in REVERSE order to get this on-figure layout.

n=18 (slumlord cohort). language_auditory ROI preset. --no_legend (use
paper/plots/legends/legend.pdf as the overlay).
"""
import subprocess
from pathlib import Path

OUT_DIR = Path(__file__).parent
SRC = Path('/BRAIN/BBT/work/PEBT/src')
ROOT = Path('/BRAIN/BBT/work/PEBT/outputs/train_logs_friends_fs6/narratives_fewshot')

CSV = OUT_DIR / 'w2v_paper_roi_deltas_slumlord_with_direct.csv'
CALIBS = (100, 200, 400, 600)

subprocess.run([
    'python', SRC / 'report_roi_improvements.py',
    '--output_root',
        ROOT / 'cv_friends_w2v_slumlord_saturation',
        ROOT / 'cv_friends_w2v_slumlord_devexp',
        ROOT / 'cv_friends_pretrained_ridge_w2v_slumlordreach',
        ROOT / 'cv_friends_w2v_slumlord_direct',
    '--calibs', *map(str, CALIBS),
    '--conds', 'cdev', 'cshared', 'ridge', 'ridge_pretrained', 'direct',
    '--label', 'w2v slumlord (paper, with direct)',
    '--save_csv', CSV,
], check=True)

for c in CALIBS:
    common = [
        '--csv', str(CSV), '--calib', str(c),
        '--roi_filter', 'language_auditory',
        '--sort_metric', 'mean',
        '--sort_by', 'cdev',
        # Reversed so on-figure top→bottom is Pretrained → Brain-tuned →
        # Direct → RABBiT (matches the sorted saturation L→R order).
        '--conds', 'cdev', 'direct', 'ridge', 'ridge_pretrained',
        '--n_subj', '18',
        '--no_legend',
    ]
    subprocess.run([
        'python', SRC / 'plot_per_roi_paper.py', *common,
        '--top_n', '8',
        '--save', OUT_DIR / f'per_roi_top_C{c}_slumlord_with_direct_no_legend.pdf',
    ], check=True)
    subprocess.run([
        'python', SRC / 'plot_per_roi_paper.py', *common,
        '--save', OUT_DIR / f'per_roi_all_C{c}_slumlord_with_direct_no_legend.pdf',
    ], check=True)


==> figs/perroi-final/build.py <==
"""Build paper-ready per-ROI figures.

For each calib size in {200, 400, 800, 1200, 1600}:
  per_roi_top_C{c}.pdf            — top-8 ROIs (paper main figure)
  per_roi_all_C{c}.pdf            — all ROIs (appendix)
  per_roi_top_C{c}_no_legend.pdf  — same plot, no legend / caption
  per_roi_all_C{c}_no_legend.pdf  — same plot, no legend / caption

Use legend_per_roi.pdf as the standalone overlay.
"""
import subprocess
from pathlib import Path

OUT_DIR = Path(__file__).parent
SRC = Path('/BRAIN/BBT/work/PEBT/src')
ROOT = Path('/BRAIN/BBT/work/PEBT/outputs/train_logs_friends_fs6/narratives_fewshot')

CSV = OUT_DIR / 'w2v_paper_roi_deltas.csv'
CALIBS = (200, 400, 800, 1200, 1600)

subprocess.run([
    'python', SRC / 'report_roi_improvements.py',
    '--output_root',
        ROOT / 'cv_friends_w2v_saturation',
        ROOT / 'cv_friends_w2v_devexp_saturation',
        ROOT / 'cv_friends_pretrained_ridge_w2v',
    '--calibs', *map(str, CALIBS),
    '--conds', 'cdev', 'cshared', 'ridge', 'ridge_pretrained',
    '--label', 'w2v 21styear (paper)',
    '--save_csv', CSV,
], check=True)

for c in CALIBS:
    common = [
        '--csv', str(CSV), '--calib', str(c),
        '--roi_filter', 'language_auditory',
        '--sort_metric', 'mean',
        '--sort_by', 'cdev',
        '--conds', 'ridge_pretrained', 'ridge', 'cdev',
    ]
    for tag, extra in [
        ('top',     ['--top_n', '8']),
        ('all',     []),
    ]:
        # With legend.
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}.pdf',
        ], check=True)
        # No legend (for paper overlay).
        subprocess.run([
            'python', SRC / 'plot_per_roi_paper.py', *common, *extra,
            '--no_legend',
            '--save', OUT_DIR / f'per_roi_{tag}_C{c}_no_legend.pdf',
        ], check=True)


==> figs/perroi-final/build_with_direct.py <==
"""Per-ROI delta figures — 4-bar variant matching the sorted saturation
plot's bar order.

Bars (top → bottom in each ROI row, matching the saturation plot's
left → right order): Pretrained-bb ridge · Brain-tuned ridge ·
Direct fine-tune (RABBiT no SID) · cdev (RABBiT).

ROI ordering is unchanged (sort by Few-shot magnitude desc, language /
auditory preset). All plots are rendered --no_legend so the standalone
paper/plots/legends/legend.pdf can be overlaid.

Output:
  per_roi_top_C{c}_with_direct_no_legend.pdf  — top-8 ROIs (paper main)
  per_roi_all_C{c}_with_direct_no_legend.pdf  — all language/auditory ROIs (appendix)
"""
import subprocess
from pathlib import Path

OUT_DIR = Path(__file__).parent
SRC = Path('/BRAIN/BBT/work/PEBT/src')
ROOT = Path('/BRAIN/BBT/work/PEBT/outputs/train_logs_friends_fs6/narratives_fewshot')

CSV = OUT_DIR / 'w2v_paper_roi_deltas_with_direct.csv'
CALIBS = (200, 400, 800, 1200, 1600)

# Build a CSV that includes the `direct` condition alongside the existing
# baselines.
subprocess.run([
    'python', SRC / 'report_roi_improvements.py',
    '--output_root',
        ROOT / 'cv_friends_w2v_saturation',
        ROOT / 'cv_friends_w2v_devexp_saturation',
        ROOT / 'cv_friends_pretrained_ridge_w2v',
        ROOT / 'cv_friends_w2v_direct',
    '--calibs', *map(str, CALIBS),
    '--conds', 'cdev', 'cshared', 'ridge', 'ridge_pretrained', 'direct',
    '--label', 'w2v 21styear (paper, with direct)',
    '--save_csv', CSV,
], check=True)

for c in CALIBS:
    common = [
        '--csv', str(CSV), '--calib', str(c),
        '--roi_filter', 'language_auditory',
        '--sort_metric', 'mean',
        '--sort_by', 'cdev',
        # plot_per_roi_paper.py inverts the y-axis (best ROI at top), so
        # the FIRST --conds entry ends up at the BOTTOM of each ROI row.
        # Reverse the saturation order so the on-figure top-to-bottom
        # reads Pretrained ridge → Brain-tuned ridge → Direct → RABBiT.
        '--conds', 'cdev', 'direct', 'ridge', 'ridge_pretrained',
        '--no_legend',
    ]
    subprocess.run([
        'python', SRC / 'plot_per_roi_paper.py', *common,
        '--top_n', '8',
        '--save', OUT_DIR / f'per_roi_top_C{c}_with_direct_no_legend.pdf',
    ], check=True)
    subprocess.run([
        'python', SRC / 'plot_per_roi_paper.py', *common,
        '--save', OUT_DIR / f'per_roi_all_C{c}_with_direct_no_legend.pdf',
    ], check=True)

